A perturbative CFT dual for pure NS-NS AdS$_3$ strings

We construct a CFT dual to string theory on AdS$_3$ with pure NS-NS flux. It is given by a symmetric orbifold of a linear dilaton theory deformed by a marginal operator from the twist-2 sector. We compute two- and three-point functions on the CFT side to 4th order in conformal perturbation theory at large $N$. They agree with the string computation at genus 0, thus providing ample evidence for a duality. We also show that the full spectra of both short and long strings on the CFT and the string side match. The duality should be understood as perturbative in $N^{-1}$.

==> anc/Identities_check.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    224102,       6388]
NotebookOptionsPosition[    220357,       6314]
NotebookOutlinePosition[    220697,       6329]
CellTagsIndexPosition[    220654,       6326]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Identities for covering maps with additional simple branch points\
\>", "Title",
 CellChangeTimes->{{3.843064794643502*^9, 3.843064797591426*^9}, {
  3.843081321838912*^9, 
  3.843081335381789*^9}},ExpressionUUID->"4c99eccb-d186-4685-bbe5-\
a6c58ebca59c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "ancillary", " ", "notebook", " ", 
    "of", " ", "the", " ", "paper", " ", 
    "\"\<A perturbative CFT dual for pure NS-NS \!\(\*SubscriptBox[\(AdS\), \
\(3\)]\) strings.\>\""}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Author", ":", " ", 
    RowBox[{"Lorenz", " ", "Eberhardt"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "code", " ", "is", " ", "hereby", " ", "open"}], 
      "-", "sourced"}], ";", " ", 
     RowBox[{
     "if", " ", "you", " ", "use", " ", "it", " ", "in", " ", "your", " ", 
      "research"}]}], ",", " ", 
    RowBox[{"please", " ", "acknowledge", " ", 
     RowBox[{"it", "."}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.843081171916278*^9, 
  3.843081307728724*^9}},ExpressionUUID->"468ea1cb-09b8-4df1-8d1d-\
2dc5ec0896f5"],

Cell[CellGroupData[{

Cell["Covering maps", "Section",
 CellChangeTimes->{{3.8111565134444637`*^9, 
  3.811156518242612*^9}},ExpressionUUID->"1b38164c-65ea-4e7f-af55-\
b70a24abd29e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "covering", " ", "map", " ", "and", " ", "its", " ", 
    RowBox[{"derivative", ".", " ", "We"}], " ", "exploit", " ", "that", " ", 
    "the", " ", "derivative", " ", "of", " ", "the", " ", "covering", " ", 
    "map", " ", "takes", " ", "a", " ", "simple", " ", 
    RowBox[{"form", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "way", " ", "of", " ", "characterizing", " ", "the", " ", 
     "covering", " ", "map", " ", "was", " ", "explored", " ", "in", " ", 
     RowBox[{"https", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"arxiv", ".", "org"}], "/", "abs"}], "/", 
     RowBox[{"1804.03207", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]p", "[", 
      RowBox[{"w_", ",", "z_"}], "]"}], "[", "t_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "=", 
         RowBox[{"Length", "[", "w", "]"}]}], ",", 
        RowBox[{"d", "=", 
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"Total", "[", 
            RowBox[{"w", "-", "1"}], "]"}]}]}]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{"\[ScriptCapitalN]", " ", 
        SuperscriptBox["t", 
         RowBox[{
          RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "-", "1"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"t", "-", "1"}], ")"}], 
         RowBox[{
          RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "-", "1"}]], 
        RowBox[{"Product", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"t", "-", 
             RowBox[{
             "z", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
            ")"}], 
           RowBox[{
            RowBox[{"w", "\[LeftDoubleBracket]", 
             RowBox[{"i", "+", "3"}], "\[RightDoubleBracket]"}], "-", "1"}]], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}]}], 
       RowBox[{"Product", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"t", "-", 
            SubscriptBox["l", "i"]}], ")"}], "2"], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"d", "-", 
            RowBox[{
            "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
          "}"}]}], "]"}]]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"w_", ",", "z_"}], "]"}], "[", "t_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "ttemp", "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"#", "/.", 
              RowBox[{"ttemp", "\[Rule]", "t"}]}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{"#", "/.", 
              RowBox[{"ttemp", "\[Rule]", "0"}]}], ")"}]}], ")"}], "&"}], "@", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]p", "[", 
             RowBox[{"w", ",", "z"}], "]"}], "[", "ttemp", "]"}], ",", 
           "ttemp"}], "]"}]}], "/.", 
        RowBox[{
         RowBox[{"Log", "[", "_", "]"}], "\[Rule]", "0"}]}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "normalization", " ", "factor", " ", "\[ScriptCapitalN]", " ",
      "is", " ", "determined", " ", "such", " ", "that", " ", "\[Gamma]", " ",
      "maps", " ", "1", " ", "to", " ", "1."}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Normalization", "[", 
      RowBox[{"w_", ",", "z_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Factor", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"#", "/.", 
                 RowBox[{"t", "\[Rule]", "1"}]}], ")"}], "-", 
               RowBox[{"(", 
                RowBox[{"#", "/.", 
                 RowBox[{"t", "\[Rule]", "0"}]}], ")"}]}], ")"}], "&"}], "@", 
            
            RowBox[{"Integrate", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Gamma]p", "[", 
                RowBox[{"w", ",", "z"}], "]"}], "[", "t", "]"}], ",", "t"}], 
             "]"}]}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "_", "]"}], "\[Rule]", "0"}]}], "]"}], 
         "\[Equal]", "1"}], ",", "\[ScriptCapitalN]"}], "]"}], 
      "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.839602331470726*^9, 3.839602494094247*^9}, {
  3.8430649171201963`*^9, 3.843064933287423*^9}, {3.8430810993790083`*^9, 
  3.843081168007382*^9}, {3.843116839850648*^9, 
  3.8431168873528967`*^9}},ExpressionUUID->"f2f0224e-49d5-4b45-aac2-\
489f548c3452"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "condition", " ", "for", " ", "vanishing", " ", "residues", 
    " ", "of", " ", "the", " ", "derivative", " ", "of", " ", "the", " ", 
    "covering", " ", "map"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"lCondition", "[", 
    RowBox[{"w_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "=", 
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Total", "[", 
           RowBox[{"w", "-", "1"}], "]"}]}], "-", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], ",",
        "i", ",", "j"}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["l", "i"], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
            "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
            "1"}], 
           SubscriptBox["l", "i"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{
            "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
            "1"}], 
           RowBox[{
            SubscriptBox["l", "i"], "-", "1"}]], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"w", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "3"}], "\[RightDoubleBracket]"}], "-", "1"}], 
             RowBox[{
              SubscriptBox["l", "i"], "-", 
              RowBox[{
              "z", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}]], 
            ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"Length", "[", "z", "]"}]}], "}"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            FractionBox["2", 
             RowBox[{
              SubscriptBox["l", "i"], "-", 
              SubscriptBox["l", "j"]}]], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Range", "[", "n", "]"}], ",", 
                RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}], ")"}]}],
        ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.840976597276025*^9, 3.840976691375558*^9}, {
  3.840976781272017*^9, 3.840976797570181*^9}, {3.8409813019140167`*^9, 
  3.840981305458543*^9}, {3.8409813354874277`*^9, 3.8409813378293247`*^9}, {
  3.840985617887982*^9, 3.840985640510947*^9}, {3.8410309491707706`*^9, 
  3.8410309535403214`*^9}, {3.841031364428441*^9, 3.8410313650169363`*^9}, {
  3.84306493463395*^9, 3.8430649467542353`*^9}, {3.8430811083832073`*^9, 
  3.843081110754623*^9}},ExpressionUUID->"8d41442b-22cf-41e1-82c6-\
05b2b03259ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "quantities", " ", "a", " ", "and", " ", "\[CapitalPi]"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"w_", ",", "z_"}], "]"}], "[", "i_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "t", "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{"i", "\[Equal]", "1"}], ",", 
          RowBox[{"Limit", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              SuperscriptBox["t", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "+", "1"}]], 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
             "#"}], ",", 
            RowBox[{"t", "\[Rule]", "0"}]}], "]"}], ",", 
          RowBox[{"i", "\[Equal]", "2"}], ",", 
          RowBox[{"Limit", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", "1"}], ")"}], 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}]}], "+", "1"}]], 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]], 
             "#"}], ",", 
            RowBox[{"t", "\[Rule]", "1"}]}], "]"}], ",", 
          RowBox[{"i", "\[Equal]", "3"}], ",", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{
             RowBox[{
             "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "+",
              "1"}]], 
           SuperscriptBox[
            RowBox[{"Limit", "[", 
             RowBox[{
              RowBox[{
               FractionBox[
                SuperscriptBox["t", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}]}], "+", "1"}]], 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]], 
               "#"}], ",", 
              RowBox[{"t", "\[Rule]", "\[Infinity]"}]}], "]"}], 
            RowBox[{"-", "1"}]]}], ",", 
          RowBox[{"i", "\[GreaterEqual]", "4"}], ",", 
          RowBox[{"Limit", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"z", "\[LeftDoubleBracket]", 
                  RowBox[{"i", "-", "3"}], "\[RightDoubleBracket]"}]}], ")"}], 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}]}], "+", "1"}]], 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]], 
             "#"}], ",", 
            RowBox[{"t", "\[Rule]", 
             RowBox[{"z", "\[LeftDoubleBracket]", 
              RowBox[{"i", "-", "3"}], "\[RightDoubleBracket]"}]}]}], "]"}]}],
          "]"}], "&"}], "@", 
       RowBox[{
        RowBox[{"\[Gamma]p", "[", 
         RowBox[{"w", ",", "z"}], "]"}], "[", "t", "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalPi]", "[", 
     RowBox[{"w_", ",", "z_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "i", "}"}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
          "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "-", 
         "1"}]], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubscriptBox["l", "i"]}], ")"}], "2"]}], 
            RowBox[{
             RowBox[{"\[Gamma]p", "[", 
              RowBox[{"w", ",", "z"}], "]"}], "[", "t", "]"}]}], ",", 
           RowBox[{"t", "\[Rule]", 
            SubscriptBox["l", "i"]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"Total", "[", 
              RowBox[{"w", "-", "1"}], "]"}]}], "-", 
            RowBox[{
            "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
          "}"}]}], "]"}]}]}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.839602684253059*^9, 3.839602727472745*^9}, {
  3.8396027636285553`*^9, 3.839602966805985*^9}, {3.8396030151274443`*^9, 
  3.839603026694812*^9}, {3.841031792104588*^9, 3.841031795875383*^9}, {
  3.8430649601353416`*^9, 3.84306496706386*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"c5798f78-5d55-4262-b2cb-8da77e033e3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "only", " ", "works", " ", "well", " ", 
     "if", " ", "z", " ", "is", " ", "an", " ", "exact", " ", "numerical", 
     " ", 
     RowBox[{"number", ".", " ", "It"}], " ", "finds", " ", "a", " ", 
     "numerical", " ", "solution", " ", "for", " ", 
     SubscriptBox["l", "i"], " ", "solving", " ", 
     RowBox[{"lCondition", ".", " ", "Many"}], " ", "solutions", " ", "are", 
     " ", "numerical", " ", "artifacts", " ", "and", " ", "so", " ", "the", 
     " ", "function", " ", "tries", " ", "to", " ", "find", " ", "a", " ", 
     "solution", " ", "up", " ", "to", " ", "max"}], "=", 
    RowBox[{
     SuperscriptBox["10", "3"], " ", 
     RowBox[{"times", ".", " ", "After"}], " ", "that", " ", "it", " ", 
     "returns", " ", "Max", " ", "Iterations", " ", 
     RowBox[{"reached", ".", " ", "We"}], " ", "also", " ", "use", " ", "100",
      " ", "digits", " ", "precision", " ", "in", " ", "the", " ", 
     RowBox[{"computation", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FindlInstance", "[", 
     RowBox[{"w_", ",", "z_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"lrad", "=", 
         RowBox[{"10", 
          RowBox[{"Max", "@@", 
           RowBox[{"Append", "[", 
            RowBox[{
             RowBox[{"Abs", "[", "z", "]"}], ",", "1"}], "]"}]}]}]}], ",", 
        RowBox[{"n", "=", 
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"Total", "[", 
            RowBox[{"w", "-", "1"}], "]"}]}], "-", 
          RowBox[{
          "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
        ",", "tol", ",", "eq", ",", "sol", ",", 
        RowBox[{"max", "=", 
         SuperscriptBox["10", "3"]}], ",", 
        RowBox[{"count", "=", "0"}], ",", 
        RowBox[{"prec", "=", "100"}], ",", "i", ",", "j"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tol", "=", 
        SuperscriptBox["10", 
         RowBox[{
          RowBox[{"-", "prec"}], "/", "2"}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"n", "\[Equal]", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"While", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"eq", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"lCondition", "[", 
               RowBox[{"w", ",", "z"}], "]"}], "\[Equal]", "0"}], "}"}], ",", 
            
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["l", "#"], ",", 
                RowBox[{"RandomComplex", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "lrad"}], "-", 
                    RowBox[{"lrad", " ", "\[ImaginaryI]"}]}], ",", 
                   RowBox[{"lrad", "+", 
                    RowBox[{"lrad", " ", "\[ImaginaryI]"}]}]}], "}"}], 
                 "]"}]}], "}"}], "&"}], "/@", 
             RowBox[{"Range", "[", "n", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"PrecisionGoal", "\[Rule]", "prec"}], ",", 
              RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "}"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"sol", "=", 
          RowBox[{"Quiet", "[", 
           RowBox[{"FindRoot", "@@", "eq"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"count", "++"}], "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"And", "@@", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Abs", "[", 
                   SubscriptBox["l", "i"], "]"}], ">", "tol"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], "&&", 
              RowBox[{"And", "@@", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    SubscriptBox["l", "i"], "-", "1"}], "]"}], ">", "tol"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], "&&", 
              RowBox[{"And", "@@", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Abs", "[", 
                   SubscriptBox["l", "i"], "]"}], "<", 
                  SuperscriptBox["tol", 
                   RowBox[{"-", "1"}]]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], "&&", 
              RowBox[{"And", "@@", 
               RowBox[{"Flatten", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{
                    SubscriptBox["l", "i"], "-", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}]}], "]"}], ">", "tol"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "n"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"Length", "[", "z", "]"}]}], "}"}]}], "]"}], ",", 
                 "1"}], "]"}]}], "&&", 
              RowBox[{"And", "@@", 
               RowBox[{"Flatten", "[", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Abs", "[", 
                    RowBox[{
                    SubscriptBox["l", "i"], "-", 
                    SubscriptBox["l", "j"]}], "]"}], ">", "tol"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "n"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", 
                    RowBox[{"i", "+", "1"}], ",", "n"}], "}"}]}], "]"}], 
                "]"}]}], "&&", 
              RowBox[{"And", "@@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Abs", "[", "#", "]"}], "<", "tol"}], "&"}], "/@", 
                 
                 RowBox[{"lCondition", "[", 
                  RowBox[{"w", ",", "z"}], "]"}]}], ")"}]}]}], "/.", "sol"}], 
            ")"}]}], "&&", 
          RowBox[{"count", "<", "max"}]}]}], "\[IndentingNewLine]", "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"count", "\[Equal]", "max"}], ",", 
         "\"\<Max Iterations reached\>\"", ",", "sol"}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Same", " ", "function", " ", "as", " ", "above"}], ",", " ", 
     RowBox[{
     "but", " ", "also", " ", "finds", " ", "solution", " ", "for", " ", 
      "the", " ", "derivative", " ", "of", " ", 
      SubscriptBox["l", "i"], " ", "with", " ", "respect", " ", "to", " ", 
      RowBox[{
       SubscriptBox["z", "i"], ".", " ", "This"}], " ", "is", " ", "needed", 
      " ", "to", " ", "check", " ", "the", " ", "identities", " ", "for", " ",
       "the", " ", 
      RowBox[{"Jacobian", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FindlInstanceDer", "[", 
      RowBox[{"w_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"linstance", "=", 
          RowBox[{"FindlInstance", "[", 
           RowBox[{"w", ",", "z"}], "]"}]}], ",", "ztemp", ",", 
         "linstanceder"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"linstance", "===", "\"\<Max Iterations reached\>\""}], ",", 
         "\"\<Max Iterations reached\>\"", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"linstance", ",", 
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{"Expand", "[", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"lCondition", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", 
                    RowBox[{"Length", "[", "z", "]"}], "]"}]}]}], "]"}], "/.", 
                    RowBox[{
                    SubscriptBox["l", "i_"], "\[RuleDelayed]", 
                    RowBox[{
                    SubscriptBox["l", "i"], "@@", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", 
                    RowBox[{"Length", "[", "z", "]"}], "]"}]}], ")"}]}]}]}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", 
                    RowBox[{"Length", "[", "z", "]"}], "]"}]}], "}"}]}], 
                   "]"}], "/.", 
                  RowBox[{
                   SubscriptBox["ztemp", "i_"], "\[RuleDelayed]", " ", 
                   RowBox[{
                   "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}]}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SubscriptBox["l", "m_"], "[", "__", "]"}], 
                    "\[RuleDelayed]", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["l", "m"], "/.", "linstance"}], ")"}]}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "d__", "]"}], "[", 
                    SubscriptBox["l", "m_"], "]"}], "[", "__", "]"}], 
                    "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"Derivative", "[", "d", "]"}], "[", 
                    SubscriptBox["l", "m"], "]"}]}]}], "}"}]}], ")"}], "]"}], 
              "\[Equal]", "0"}], "]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], "]"}]}], "\[IndentingNewLine]", 
        "]"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJwdz00og3EAx/FlB+O0GGu0SfK2y0g7jJIdvJUlE8lFzZBlU6OxrRUxkiUy
4sKGEwdSK2/J7JmXJi8RB8Zhq42WjViZKf/fc/j2OX+zFb3yjgQGg5FJgu8y
YRdnKSTNLWYZYCczS8QlDn3U01LOWjGMOHobof17NZVHbL91cKHuOCqAC289
JZDtVEog1TZZDkvZ5zXQ/zRWB8PNX3L4FeU0wRZbchvczwx2QtW2pg/yR0VG
uBXdGIE2vtkMD67OFkXEpLwn2kTXrxcq9uwvkDI4EouIFTde2tcCXX4x8TGm
p71Il1VD93oD7fP6hAkOX1pof1LUhzCJp3LBVt7OrmU5JNV3B45gxFR5CjOs
Rg+kNuOuKaJgas4D7/u5AfiQNk4b8w2EYUh9R6txf8aniVWD4j+o9OcwZ4hr
ZdZkqHVIZtkr5NennYc7J5ZIITF4zWIIif9JCeG7
  
  "],ExpressionUUID->"dbbd0b1b-8ba0-4995-a920-61269c23ae62"]
}, Closed]],

Cell[CellGroupData[{

Cell["Worldsheet quantities", "Section",
 CellChangeTimes->{{3.843065018192183*^9, 
  3.8430650206428556`*^9}},ExpressionUUID->"910a3e3c-f775-4eeb-93b0-\
eab488f7f207"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "function", " ", 
    SubscriptBox["P", "w"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", "w_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"f", ",", "S"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "x_", "]"}], "=", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{
           FractionBox["1", "2"], "x", 
           RowBox[{"(", 
            RowBox[{"x", "+", "1"}], ")"}]}]]}], ";", "\[IndentingNewLine]", 
        RowBox[{"S", "=", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"w", ",", "2"}], "]"}], "\[Equal]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"f", "[", 
            FractionBox[
             RowBox[{"Total", "[", "w", "]"}], "2"], "]"}], ",", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"w", ",", "2"}], "]"}], "\[Equal]", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], ",", 
           RowBox[{"f", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"Total", "[", "w", "]"}], "2"], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"w", ",", "2"}], "]"}], "\[Equal]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], ",", 
           RowBox[{"f", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"Total", "[", "w", "]"}], "2"], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"w", ",", "2"}], "]"}], "\[Equal]", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], ",", 
           RowBox[{"f", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"Total", "[", "w", "]"}], "2"], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            "]"}], ",", "True", ",", 
           RowBox[{
           "Print", "[", 
            "\"\<Wrong parity input in \!\(\*SubscriptBox[\(P\), \
\(w\)]\).\>\"", "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"Total", "[", "w", "]"}]}], "-", "w"}], "]"}], "<", 
           "0"}], ",", "0", ",", "\[IndentingNewLine]", 
          RowBox[{"S", "  ", 
           FractionBox[
            RowBox[{
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"BarnesG", "[", 
                RowBox[{
                 FractionBox[
                  RowBox[{"Total", "[", "w", "]"}], "2"], "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                 "+", "1"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "3"}], "}"}]}], "]"}], 
             RowBox[{"BarnesG", "[", 
              RowBox[{
               FractionBox[
                RowBox[{"Total", "[", "w", "]"}], "2"], "+", "1"}], "]"}]}], 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{"BarnesG", "[", 
               RowBox[{
                RowBox[{
                "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "+", "1"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "3"}], "}"}]}], "]"}]]}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", 
     RowBox[{"X", "'"}], "s", " ", "that", " ", "enter", " ", "in", " ", 
     "the", " ", "correlation", " ", "functions", " ", "on", " ", "the", " ", 
     
     RowBox[{"worldsheet", ".", " ", "set"}], " ", "is", " ", "any", " ", 
     "subset", " ", "of", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], "."}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"w_", ",", "set_"}], "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"w", "+", "tup"}], "]"}], 
       RowBox[{"Times", "@@", 
        SuperscriptBox["y", 
         RowBox[{"Floor", "[", 
          FractionBox[
           RowBox[{"1", "-", "tup"}], "2"], "]"}]]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"tup", ",", 
        RowBox[{"Tuples", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"set", ",", "i"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
             RowBox[{"{", "0", "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "3"}], "}"}]}], "]"}], "]"}]}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.815157134956843*^9, 3.815157170544486*^9}, {
  3.815158094767396*^9, 3.815158095268766*^9}, {3.815158145877987*^9, 
  3.815158186322267*^9}, {3.815161868277357*^9, 3.815161971304864*^9}, {
  3.8430648653399363`*^9, 3.843064892637453*^9}, {3.843117067393072*^9, 
  3.8431170786647367`*^9}},ExpressionUUID->"6b914f6f-ed92-4475-8c90-\
6f456a7a201e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Ranges of w", "Section",
 CellChangeTimes->{{3.84306502589953*^9, 
  3.843065027648435*^9}},ExpressionUUID->"8b9f81a9-de36-460f-a248-\
0e1c0027b78d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "These", " ", "functions", " ", "list", " ", "all", " ", "possible", " ", 
     
     RowBox[{"w", "'"}], "s", " ", "with", " ", "even", " ", "or", " ", "odd",
      " ", "parity", " ", "for", " ", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", "i", "3"], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["w", "i"], "-", "1"}], ")"}], ".", " ", "max"}], " ", 
       "is", " ", "the", " ", "cutoff", " ", "on", " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", "i", "3"], 
        RowBox[{
         SubscriptBox["w", "i"], " ", "that", " ", "should", " ", "be", " ", 
         RowBox[{"listed", ".", " ", "We"}], " ", "also", " ", "only", " ", 
         "keep", " ", "ordered", " ", "triples"}]}]}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"i", ".", "e", ".", " ", "discard"}], " ", "permuted", " ", 
     RowBox[{"triples", ".", " ", "offset"}], " ", "specifies", " ", "how", 
     " ", "much", " ", "the", " ", "triangle", " ", "inequality", " ", "on", 
     " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["w", "1"], ",", 
       SubscriptBox["w", "2"], ",", 
       SubscriptBox["w", "3"]}], ")"}], " ", "can", " ", "be", " ", 
     RowBox[{"violated", ".", " ", "The"}], " ", "standard", " ", "value", 
     " ", "is", " ", "1"}], ",", " ", 
    RowBox[{
    "which", " ", "gives", " ", "rise", " ", "to", " ", "the", " ", "fusion", 
     " ", 
     RowBox[{"rules", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SelectionAllEven", "[", 
     RowBox[{"w_", ",", "max_", ",", "offset_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"w", "+", "offset"}], "]"}], "\[GreaterEqual]", 
      RowBox[{"2", 
       RowBox[{"Max", "[", 
        RowBox[{"w", "+", "offset"}], "]"}]}]}], "&&", 
     RowBox[{
      RowBox[{"Total", "[", "w", "]"}], "\[LessEqual]", "max"}], "&&", 
     RowBox[{"EvenQ", "[", 
      RowBox[{"Total", "[", 
       RowBox[{"w", "-", "1"}], "]"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{"Differences", "[", "w", "]"}], "]"}], "\[GreaterEqual]", 
      "0"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllowedEven", "[", 
     RowBox[{"n_", ",", "max_", ",", 
      RowBox[{"offset_:", "1"}]}], "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", "max", "]"}], ",", "n"}], "]"}], ",", 
      RowBox[{
       RowBox[{"SelectionAllEven", "[", 
        RowBox[{"#", ",", "max", ",", "offset"}], "]"}], "&"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SelectionAllOdd", "[", 
     RowBox[{"w_", ",", "max_", ",", "offset_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"w", "+", "offset"}], "]"}], "\[GreaterEqual]", 
      RowBox[{"2", 
       RowBox[{"Max", "[", 
        RowBox[{"w", "+", "offset"}], "]"}]}]}], "&&", 
     RowBox[{
      RowBox[{"Total", "[", "w", "]"}], "\[LessEqual]", "max"}], "&&", 
     RowBox[{"OddQ", "[", 
      RowBox[{"Total", "[", 
       RowBox[{"w", "-", "1"}], "]"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{"Differences", "[", "w", "]"}], "]"}], "\[GreaterEqual]", 
      "0"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllowedOdd", "[", 
     RowBox[{"n_", ",", "max_", ",", 
      RowBox[{"offset_:", "1"}]}], "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", "max", "]"}], ",", "n"}], "]"}], ",", 
      RowBox[{
       RowBox[{"SelectionAllOdd", "[", 
        RowBox[{"#", ",", "max", ",", "offset"}], "]"}], "&"}]}], 
     "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.84097541061418*^9, 3.840975426310102*^9}, {
  3.840987150697393*^9, 3.840987179034718*^9}, {3.843074802215777*^9, 
  3.8430748078169317`*^9}, {3.843074859088703*^9, 3.843074861682585*^9}, {
  3.843074913209653*^9, 3.843074961452425*^9}, {3.8431170842584267`*^9, 
  3.843117254795108*^9}},ExpressionUUID->"129d8c12-a8f3-4607-b595-\
3ceadcd532c5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Tests of identities", "Section",
 CellChangeTimes->{{3.843065031560707*^9, 3.843065032395968*^9}, {
  3.843117305035912*^9, 
  3.8431173072447557`*^9}},ExpressionUUID->"3e756683-6ba1-49bf-babf-\
776c5cb4e9f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "maximum", " ", "value", " ", "of", " ", 
     SubscriptBox["w", "1"]}], "+", 
    SubscriptBox["w", "2"], "+", 
    RowBox[{
     SubscriptBox["w", "3"], " ", "for", " ", "which", " ", "we", " ", "test",
      " ", "these", " ", 
     RowBox[{"identities", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"max", "=", "18"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.843066296466638*^9, 3.8430663097683573`*^9}, {
  3.843066350832718*^9, 3.843066350994066*^9}, {3.843070324865233*^9, 
  3.843070326841468*^9}, {3.8430748135972967`*^9, 3.84307481364202*^9}, {
  3.843075092025482*^9, 3.843075092466691*^9}, {3.843075318599667*^9, 
  3.8430753206268*^9}, {3.843117259743211*^9, 
  3.843117266236945*^9}},ExpressionUUID->"03e28a7e-8ee1-468d-a7a5-\
02961cf2d451"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Vanishing", " ", "of", " ", 
    SubscriptBox["X", "I"], " ", "for", " ", "the", " ", "first", " ", 
    "orders", " ", "of", " ", "perturbation", " ", "theory"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Grid", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"z", "=", 
             RowBox[{"Round", "[", 
              RowBox[{
               RowBox[{"RandomComplex", "[", 
                RowBox[{
                 RowBox[{"1", "+", "\[ImaginaryI]"}], ",", "order"}], "]"}], 
               ",", 
               SuperscriptBox["10", 
                RowBox[{"-", "10"}]]}], "]"}]}], "}"}], ",", 
           RowBox[{
            RowBox[{"linstance", "=", 
             RowBox[{"FindlInstance", "[", 
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{"w", ",", 
                 RowBox[{"ConstantArray", "[", 
                  RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"w", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                "linstance", "===", "\"\<Max Iterations reached\>\""}], ",", 
                "\"\<Max Iterations reached\>\"", ",", 
                RowBox[{"Round", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", "set"}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"set", ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "3", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"order", "+", "1"}], "}"}]}], "]"}]}], "}"}]}], 
                    "]"}], ",", "1"}], "]"}], "/.", 
                    RowBox[{"Normalization", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}]}], "/.", 
                   RowBox[{"FindlInstance", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}]}], ",", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "50"}]]}], "]"}]}], "]"}]}], "}"}]}]}], "]"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"EvenQ", "[", "order", "]"}], ",", 
             RowBox[{"AllowedEven", "[", 
              RowBox[{"3", ",", "max", ",", 
               RowBox[{"Min", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "order"}], ",", "1"}], "]"}]}], 
              "]"}], ",", 
             RowBox[{"AllowedOdd", "[", 
              RowBox[{"3", ",", "max", ",", 
               RowBox[{"Min", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "order"}], ",", "1"}], "]"}]}], 
              "]"}]}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"order", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"order", ",", "w"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQ3c1p1C45743jDr6VYPrQryWzQbRk49J5IDpz9eKf
IHpf3vl/IPr+u0NsUkA6VlKfG0RPOpWarQ+kvdNFC0G0WPeaUhD9omRNFYhW
tn/ZAKLf5ci0gujGNyvWgOgnj0vWgegp6t1HQPS3mWfBdHBM+k0QfevRvFsg
es3KlZ9A9KZ/YV9BtIAX2znJ+UD54rx7IPqMKutLEO3xUe4diD5wdjqfFJCu
26zGD6IrHq2WAdE/FT+AafP4ip8Ci4D2ft/8G0RbMT9gEATSCn093CB6YtBp
MRDt4XYdTH/pOWUHonlDFOxB9N2O+mAhIO0g/AZML91wp1QUSG8xYKsA0QCY
jqpi
  "],
 CellLabel->"In[30]:=",ExpressionUUID->"059b6c27-26aa-471f-8324-b0e88b95684b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "8", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "8", ",", "9"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "7"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "9"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "8", ",", "8"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "5"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "5"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "5"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "7"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "4"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "7"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "5"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "7"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "9"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", "0", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", "0", "}"}]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{3.843065866395361*^9, 3.843065969048357*^9, 
  3.843066073836323*^9, 3.8430664612330923`*^9, 3.843070459991383*^9, 
  3.843074826180655*^9, 3.84307502649055*^9, 3.843075113346045*^9, 
  3.843075554075951*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"babeef15-6f0d-4965-a3f4-355631d8f32f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Expressing", " ", 
    SubscriptBox["X", "I"], " ", "in", " ", "terms", " ", "of", " ", "the", 
    " ", "covering", " ", "map", " ", "with", " ", "additional", " ", 
    "simple", " ", 
    RowBox[{"ramifications", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Grid", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"z", "=", 
             RowBox[{"Round", "[", 
              RowBox[{
               RowBox[{"RandomComplex", "[", 
                RowBox[{
                 RowBox[{"1", "+", "\[ImaginaryI]"}], ",", "order"}], "]"}], 
               ",", 
               SuperscriptBox["10", 
                RowBox[{"-", "10"}]]}], "]"}]}], "}"}], ",", 
           RowBox[{
            RowBox[{"linstance", "=", 
             RowBox[{"FindlInstance", "[", 
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{"w", ",", 
                 RowBox[{"ConstantArray", "[", 
                  RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"w", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                "linstance", "===", "\"\<Max Iterations reached\>\""}], ",", 
                "\"\<Max Iterations reached\>\"", ",", 
                RowBox[{"Abs", "[", 
                 RowBox[{"Round", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"-", "order"}]], 
                    RowBox[{"Product", "[", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "m", 
                    "\[RightDoubleBracket]"}], "-", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "n", 
                    "\[RightDoubleBracket]"}]}], ")"}], "2"], ",", 
                    RowBox[{"{", 
                    RowBox[{"m", ",", "order"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", 
                    RowBox[{"m", "+", "1"}], ",", "order"}], "}"}]}], "]"}], 
                    SuperscriptBox[
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "2"], " ", 
                    RowBox[{"Product", "[", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "m", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "m", "]"}]}], ")"}], 
                    RowBox[{"1", "+", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "m", 
                    "\[RightDoubleBracket]"}], "+", 
                    RowBox[{"2", 
                    RowBox[{"Boole", "[", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"set", ",", "m"}], "]"}], "]"}]}]}]], ",", 
                    RowBox[{"{", 
                    RowBox[{"m", ",", "3"}], "}"}]}], "]"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Product", "[", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "m", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{"2", "+", 
                    RowBox[{"2", 
                    RowBox[{"Boole", "[", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"set", ",", "1"}], "]"}], "]"}]}]}]], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "m", 
                    "\[RightDoubleBracket]"}], "-", "1"}], ")"}], 
                    RowBox[{"2", "+", 
                    RowBox[{"2", 
                    RowBox[{"Boole", "[", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"set", ",", "2"}], "]"}], "]"}]}]}]], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", 
                    RowBox[{"m", "+", "3"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"m", ",", "order"}], "}"}]}], "]"}], 
                    SuperscriptBox[
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", "set"}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "#", "]"}], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], "4"]}], ")"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"set", ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "3", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"order", "-", "1"}], "}"}]}], "]"}]}], "}"}]}], 
                    "]"}], "/.", 
                    RowBox[{"Normalization", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}]}], "/.", "linstance"}], ",", 
                   SuperscriptBox["10", 
                    RowBox[{"-", "50"}]]}], "]"}], "]"}]}], "]"}]}], 
             "}"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"EvenQ", "[", "order", "]"}], ",", 
             RowBox[{"AllowedEven", "[", 
              RowBox[{"3", ",", "max"}], "]"}], ",", 
             RowBox[{"AllowedOdd", "[", 
              RowBox[{"3", ",", "max"}], "]"}]}], "]"}]}], "}"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"order", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"order", ",", "w"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8410458358265343`*^9, 3.841045850004365*^9}, {
   3.8415130645010366`*^9, 3.841513140986945*^9}, {3.841602651578109*^9, 
   3.8416026566334047`*^9}, {3.841602686933481*^9, 3.8416026888252573`*^9}, {
   3.841603389216323*^9, 3.8416033924924097`*^9}, {3.841603544918748*^9, 
   3.841603546483325*^9}, {3.843065826822281*^9, 3.843065847122397*^9}, {
   3.843066366183917*^9, 3.8430663686181393`*^9}, {3.8430685808234653`*^9, 
   3.843068584124078*^9}, {3.843075028086727*^9, 3.843075040865925*^9}, 
   3.843117277243786*^9},ExpressionUUID->"8be27e17-03e1-4afa-858e-\
13b1713eb135"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "8", ",", "9"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "4"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "7"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "8"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "4"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "6"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "8"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "7"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "8"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", "1", "}"}]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "9"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "8", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "9"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "8", ",", "9"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "5"}], 
        "}"}], "\<\"Max Iterations reached\"\>"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "7"}], 
        "}"}], "\<\"Max Iterations reached\"\>"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "9"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "8", ",", "8"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "5"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "5"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "5"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "7"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "4"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "7"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "5"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "7"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "9"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", "1", "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", "1", "}"}]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{3.843075143271825*^9, 3.8430763147840147`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"39703f4d-342c-4d98-b5a0-405bedf32bb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Jacobian", " ", "identities"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Quiet", "[", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Grid", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"With", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"z", "=", 
               RowBox[{"Round", "[", 
                RowBox[{
                 RowBox[{"RandomComplex", "[", 
                  RowBox[{
                   RowBox[{"1", "+", "\[ImaginaryI]"}], ",", "order"}], "]"}],
                  ",", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "10"}]]}], "]"}]}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"linstance", "=", 
               RowBox[{"FindlInstanceDer", "[", 
                RowBox[{
                 RowBox[{"Join", "[", 
                  RowBox[{"w", ",", 
                   RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"w", ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                  "linstance", "===", "\"\<Max Iterations reached\>\""}], 
                  ",", "\"\<Max Iterations reached\>\"", ",", 
                  RowBox[{
                   RowBox[{"dadx", "=", 
                    RowBox[{
                    RowBox[{"Det", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}], ")"}]}], "]"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}], "/.", 
                    RowBox[{"Normalization", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}], ")"}]}], "]"}]}], 
                    "/.", 
                    RowBox[{
                    SubscriptBox["l", "i_"], "\[RuleDelayed]", 
                    RowBox[{
                    SubscriptBox["l", "i"], "@@", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}], ")"}]}]}]}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}], "}"}]}], "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["l", "i_"], "[", "__", "]"}], 
                    "\[RuleDelayed]", 
                    SubscriptBox["l", "i"]}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "m__", "]"}], "[", 
                    SubscriptBox["l", "i_"], "]"}], "[", "__", "]"}], 
                    "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"Derivative", "[", "m", "]"}], "[", 
                    SubscriptBox["l", "i"], "]"}]}]}], "}"}]}], "/.", 
                    RowBox[{
                    SubscriptBox["ztemp", "i_"], "\[RuleDelayed]", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}]}], "/.", "linstance"}], "]"}],
                     "/", 
                    RowBox[{"Det", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Gamma]", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}], ")"}]}], "]"}], "/@", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}], ")"}]}], ")"}], "/.", 
                    RowBox[{"Normalization", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}]}], "]"}]}], "/.", 
                    RowBox[{
                    SubscriptBox["l", "i_"], "\[RuleDelayed]", 
                    RowBox[{
                    SubscriptBox["l", "i"], "@@", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}], ")"}]}]}]}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}], "}"}]}], "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["l", "i_"], "[", "__", "]"}], 
                    "\[RuleDelayed]", 
                    SubscriptBox["l", "i"]}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "m__", "]"}], "[", 
                    SubscriptBox["l", "i_"], "]"}], "[", "__", "]"}], 
                    "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"Derivative", "[", "m", "]"}], "[", 
                    SubscriptBox["l", "i"], "]"}]}]}], "}"}]}], "/.", 
                    RowBox[{
                    SubscriptBox["ztemp", "i_"], "\[RuleDelayed]", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}]}], "/.", "linstance"}], 
                    "]"}]}]}], ";", "\[IndentingNewLine]", 
                   RowBox[{"Round", "[", 
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"Product", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "-", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "order"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"i", "+", "1"}], ",", "order"}], "}"}]}], "]"}], 
                    RowBox[{"Product", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "i", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "order"}], "}"}]}], "]"}]}], 
                    RowBox[{
                    SuperscriptBox["2", "order"], 
                    RowBox[{"Product", "[", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], ")"}], 
                    RowBox[{"1", "+", 
                    RowBox[{"Boole", "[", 
                    RowBox[{"order", "\[GreaterEqual]", "2"}], "]"}]}]], " ", 
                    
                    SuperscriptBox[
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "2"], " ", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", 
                    RowBox[{"i", "+", "3"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "order"}], "}"}]}], "]"}], "dadx"}]], "/.", 
                    RowBox[{"Normalization", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}]}], "/.", "linstance"}], "]"}], ",", 
                    SuperscriptBox["10", 
                    RowBox[{"-", "50"}]]}], "]"}]}]}], "]"}]}], "}"}]}]}], 
            "\[IndentingNewLine]", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"EvenQ", "[", "order", "]"}], ",", 
               RowBox[{"AllowedEven", "[", 
                RowBox[{"3", ",", "max"}], "]"}], ",", 
               RowBox[{"AllowedOdd", "[", 
                RowBox[{"3", ",", "max"}], "]"}]}], "]"}]}], "}"}]}], "]"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"order", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"order", ",", "w"}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.841745747809966*^9, 3.8417457558459263`*^9}, {
  3.84174580043645*^9, 3.841745800721719*^9}, {3.841745852874261*^9, 
  3.841746183334629*^9}, {3.841746449698258*^9, 3.841746455900072*^9}, {
  3.8417480466387377`*^9, 3.841748352368058*^9}, {3.84174841599859*^9, 
  3.8417485066431103`*^9}, {3.841748666578175*^9, 3.8417486781719227`*^9}, {
  3.841748819968502*^9, 3.8417489587395363`*^9}, {3.841749029452392*^9, 
  3.841749225987631*^9}, {3.8417493655900087`*^9, 3.841749401379796*^9}, {
  3.843066234232339*^9, 3.843066259968992*^9}, {3.843066371938238*^9, 
  3.8430663742286253`*^9}, {3.8430685884806557`*^9, 3.843068591522373*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"3d5198de-ff9d-46bb-8b87-c631a81a3f63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "8", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "6"}], "}"}], "1"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "6"}], 
        "}"}], "\<\"Max Iterations reached\"\>"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "8", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "6"}], "}"}], "1"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "8", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "6"}], "}"}], "1"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.841748074376377*^9, {3.841748116613523*^9, 3.841748193806691*^9}, {
   3.841748317504319*^9, 3.841748353932027*^9}, {3.841748461497876*^9, 
   3.841748508258999*^9}, 3.8417485416333857`*^9, {3.8417486742221212`*^9, 
   3.841748679458593*^9}, {3.841748822632043*^9, 3.841748913549646*^9}, {
   3.8417489523981647`*^9, 3.841748966421932*^9}, {3.8417490677472754`*^9, 
   3.841749093205536*^9}, {3.841749151774728*^9, 3.841749202234948*^9}, 
   3.841749233265074*^9, {3.841749310024425*^9, 3.8417493244446383`*^9}, 
   3.841749379196514*^9, 3.84174944782791*^9, 3.843066260700354*^9, 
   3.8430663537849817`*^9, 3.843067436942335*^9, 3.8430720816913147`*^9, 
   3.8430751595681458`*^9, 3.8430775897328444`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"7d954a04-a81b-4925-8ca5-1840b521b865"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"4", "th", " ", "order", " ", "Jacobian", " ", "identity"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Grid", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"order", "=", "4"}], "}"}], ",", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"z", "=", 
              RowBox[{"1", "/", 
               RowBox[{"Range", "[", 
                RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"linstance", "=", 
              RowBox[{"FindlInstanceDer", "[", 
               RowBox[{
                RowBox[{"Join", "[", 
                 RowBox[{"w", ",", 
                  RowBox[{"ConstantArray", "[", 
                   RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
               "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"w", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                 "linstance", "===", "\"\<Max Iterations reached\>\""}], ",", 
                 "\"\<Max Iterations reached\>\"", ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"u", "=", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "1", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}]}], "]"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}]}], "]"}], "[", "3",
                     "]"}], 
                    RowBox[{"Product", "[", 
                    RowBox[{
                    SubscriptBox["ztemp", "i"], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}]]}], ")"}], "/", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "3", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}]}], "]"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}]}], "]"}], "[", "1",
                     "]"}]}]]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"dadx", "=", 
                   RowBox[{
                    RowBox[{"Det", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Append", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}], ")"}]}], "]"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", "u"}], "]"}], "/.", 
                    RowBox[{"Normalization", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}], ")"}]}], "]"}]}], 
                    "/.", 
                    RowBox[{
                    SubscriptBox["l", "i_"], "\[RuleDelayed]", 
                    RowBox[{
                    SubscriptBox["l", "i"], "@@", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}], ")"}]}]}]}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}], "}"}]}], "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["l", "i_"], "[", "__", "]"}], 
                    "\[RuleDelayed]", 
                    SubscriptBox["l", "i"]}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "m__", "]"}], "[", 
                    SubscriptBox["l", "i_"], "]"}], "[", "__", "]"}], 
                    "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"Derivative", "[", "m", "]"}], "[", 
                    SubscriptBox["l", "i"], "]"}]}]}], "}"}]}], "/.", 
                    RowBox[{
                    SubscriptBox["ztemp", "i_"], "\[RuleDelayed]", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}]}], "/.", "linstance"}], "]"}],
                     "/", 
                    RowBox[{"Det", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Gamma]", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}], ")"}]}], "]"}], "/@", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}], ")"}]}], ")"}], "/.", 
                    RowBox[{"Normalization", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}]}], "]"}]}], "/.", 
                    RowBox[{
                    SubscriptBox["l", "i_"], "\[RuleDelayed]", 
                    RowBox[{
                    SubscriptBox["l", "i"], "@@", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}], ")"}]}]}]}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["ztemp", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "order", "]"}]}], "}"}]}], "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["l", "i_"], "[", "__", "]"}], 
                    "\[RuleDelayed]", 
                    SubscriptBox["l", "i"]}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "m__", "]"}], "[", 
                    SubscriptBox["l", "i_"], "]"}], "[", "__", "]"}], 
                    "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"Derivative", "[", "m", "]"}], "[", 
                    SubscriptBox["l", "i"], "]"}]}]}], "}"}]}], "/.", 
                    RowBox[{
                    SubscriptBox["ztemp", "i_"], "\[RuleDelayed]", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}]}], "/.", "linstance"}], 
                    "]"}]}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"dadx2", "=", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Product", "[", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "-", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}]}], ")"}], 
                    RowBox[{"1", "/", "2"}]], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "order"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"i", "+", "1"}], ",", "order"}], "}"}]}], "]"}], 
                    RowBox[{"Product", "[", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "i", "]"}]}], ")"}], 
                    FractionBox[
                    RowBox[{"1", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "4"]], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "2"}], "}"}]}], "]"}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "3", "]"}]}], ")"}], 
                    FractionBox[
                    RowBox[{"5", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}]}], "4"]], 
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "1", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], 
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"8", 
                    RowBox[{"Product", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], ")"}], " ", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", 
                    RowBox[{"i", "+", "3"}], "]"}], 
                    RowBox[{"3", "/", "4"}]]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "order"}], "}"}]}], "]"}], 
                    SuperscriptBox[
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], 
                    RowBox[{"1", "/", "2"}]], 
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "3", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}]}], ")"}]}], "/.", 
                    RowBox[{"Normalization", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}]}], "/.", "linstance"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"Round", "[", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"dadx", "/", "dadx2"}], ")"}], "8"], ",", 
                    SuperscriptBox["10", 
                    RowBox[{"-", "50"}]]}], "]"}]}]}], "\[IndentingNewLine]", 
                "]"}]}], "\[IndentingNewLine]", "}"}]}]}], 
           "\[IndentingNewLine]", "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"w", ",", 
          RowBox[{"AllowedEven", "[", 
           RowBox[{"3", ",", "max"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
     "w"}], "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8417494687601852`*^9, 3.841749777708743*^9}, {
   3.841749821691861*^9, 3.841750114409163*^9}, {3.8417501962036657`*^9, 
   3.841750196644031*^9}, {3.841750234957017*^9, 3.841750240105138*^9}, {
   3.841750271123055*^9, 3.841750348046229*^9}, {3.841750382338854*^9, 
   3.841750385451736*^9}, {3.841750494817152*^9, 3.841750496487774*^9}, 
   3.841750528246332*^9, {3.84175071881844*^9, 3.8417507221426773`*^9}, {
   3.84175075473055*^9, 3.841750773775481*^9}, {3.841755361010964*^9, 
   3.841755361438077*^9}, {3.841755427205391*^9, 3.841755482801732*^9}, {
   3.841755519900181*^9, 3.841755561870297*^9}, {3.843066264829953*^9, 
   3.843066265325952*^9}, {3.843066378161319*^9, 3.8430663786907063`*^9}, {
   3.843074773102854*^9, 3.843074777153254*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"8f48725d-55c3-45a1-914a-11b899c14dd8"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "3"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "4"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "7", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "4"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "7", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "6"}], "}"}], "1"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.843074263320348*^9, 3.8430751749174023`*^9, 
  3.843079975429497*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"e18d98ee-fe8b-42a5-8a0a-c436de8fc88a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Other", " ", "identities", " ", "m"}], "=", "0"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Grid", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{
            RowBox[{"linstance", "=", 
             RowBox[{"FindlInstance", "[", 
              RowBox[{"w", ",", 
               RowBox[{"{", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"linstance", "===", "\"\<Max Iterations reached\>\""}], 
              ",", "\"\<Max Iterations reached\>\"", ",", 
              RowBox[{"Round", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   FractionBox[
                    RowBox[{"Product", "[", 
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["y", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], ",", 
                    SubscriptBox["y", "i"]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "3"}], "}"}]}], "]"}], 
                    RowBox[{"Product", "[", 
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["y", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], ",", 
                    SubscriptBox["y", "i"], ",", 
                    SubscriptBox["y", "j"]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "3"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"i", "+", "1"}], ",", "3"}], "}"}]}], "]"}]], "/.", 
                   RowBox[{
                    SubscriptBox["y", "i_"], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "}"}]}], "]"}], "[", "i", "]"}]}]}], "/.", 
                  RowBox[{"Normalization", "[", 
                   RowBox[{"w", ",", 
                    RowBox[{"{", "}"}]}], "]"}]}], "/.", "linstance"}], ",", 
                SuperscriptBox["10", 
                 RowBox[{"-", "50"}]]}], "]"}]}], "]"}]}]}], 
          "\[IndentingNewLine]", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{"AllowedEven", "[", 
            RowBox[{"3", ",", "max", ",", 
             RowBox[{"-", "1"}]}], "]"}]}], "}"}]}], "]"}], "]"}], ",", "w"}],
      "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Grid", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{
            RowBox[{"linstance", "=", 
             RowBox[{"FindlInstance", "[", 
              RowBox[{"w", ",", 
               RowBox[{"{", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"linstance", "===", "\"\<Max Iterations reached\>\""}], 
              ",", "\"\<Max Iterations reached\>\"", ",", 
              RowBox[{"Round", "[", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "}"}]}], "]"}], "6"], 
                    RowBox[{"Product", "[", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "}"}]}], "]"}], "[", "i", "]"}]}], ")"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "-", "1"}]], 
                    SuperscriptBox[
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["y", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], ",", 
                    SubscriptBox["y", "i"]}], "]"}], "4"]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "3"}], "}"}]}], "]"}]], "/.", 
                    RowBox[{
                    SubscriptBox["y", "i_"], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "}"}]}], "]"}], "[", "i", "]"}]}]}], "/.", 
                   RowBox[{"Normalization", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "}"}]}], "]"}]}], "/.", "linstance"}], "]"}],
                 ",", 
                SuperscriptBox["10", 
                 RowBox[{"-", "50"}]]}], "]"}]}], "]"}]}]}], 
          "\[IndentingNewLine]", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{"AllowedEven", "[", 
            RowBox[{"3", ",", "max", ",", 
             RowBox[{"-", "1"}]}], "]"}]}], "}"}]}], "]"}], "]"}], ",", "w"}],
      "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Grid", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{
            RowBox[{"linstance", "=", 
             RowBox[{"FindlInstance", "[", 
              RowBox[{"w", ",", 
               RowBox[{"{", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"linstance", "===", "\"\<Max Iterations reached\>\""}], 
              ",", "\"\<Max Iterations reached\>\"", ",", 
              RowBox[{"Round", "[", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"l", "=", 
                    RowBox[{"6", "-", "i", "-", "j"}]}], "}"}], ",", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"], ",", 
                    SubscriptBox["y", "3"]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], ",", 
                    SubscriptBox["y", "i"], ",", 
                    SubscriptBox["y", "j"]}], "]"}], "6"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "}"}]}], "]"}], "[", "i", "]"}]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "}"}]}], "]"}], "[", "j", "]"}]}], ")"}], 
                    SuperscriptBox[
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "l", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"], ",", 
                    SubscriptBox["y", "3"]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], ",", 
                    SubscriptBox["y", "l"]}], "]"}], "2"]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "l", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "}"}]}], "]"}], "[", "l", "]"}]}], ")"}], 
                    "2"], 
                    SuperscriptBox[
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["y", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], ",", 
                    SubscriptBox["y", "i"]}], "]"}], "4"], 
                    SuperscriptBox[
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "j", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["y", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], ",", 
                    SubscriptBox["y", "j"]}], "]"}], "4"]}]]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "3"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"i", "+", "1"}], ",", "3"}], "}"}]}], "]"}], 
                    "]"}], "/.", 
                    RowBox[{
                    SubscriptBox["y", "i_"], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "}"}]}], "]"}], "[", "i", "]"}]}]}], "/.", 
                   RowBox[{"Normalization", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "}"}]}], "]"}]}], "/.", "linstance"}], "]"}],
                 ",", 
                SuperscriptBox["10", 
                 RowBox[{"-", "50"}]]}], "]"}]}], "]"}]}]}], 
          "\[IndentingNewLine]", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{"AllowedEven", "[", 
            RowBox[{"3", ",", "max", ",", 
             RowBox[{"-", "1"}]}], "]"}]}], "}"}]}], "]"}], "]"}], ",", "w"}],
      "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.843063537196344*^9, 3.843063541574553*^9}, {
  3.843063631722631*^9, 3.843063632188448*^9}, {3.843063697955948*^9, 
  3.8430636981405783`*^9}, {3.843063906330819*^9, 3.843063906759116*^9}, {
  3.84306638162537*^9, 3.843066390414777*^9}, {3.843072984858886*^9, 
  3.84307299033421*^9}, {3.843075070364088*^9, 3.843075076679393*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"bdaa261c-6fb3-49bb-a436-5671ebd0ca50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "8", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "6"}], "}"}], "1"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "8", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "6"}], "}"}], "1"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "8", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "4"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "8"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "5"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "7"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "6"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{3.843063553010236*^9, 3.843063635203896*^9, 
  3.843063702291216*^9, 3.8430742753236933`*^9, 3.843075177776514*^9, 
  3.843079985679912*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"b82d6a1f-1697-4073-8391-a5a1da5f9ddf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Other", " ", "identities", " ", "m"}], "=", "1"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Grid", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"Abs", "[", 
          RowBox[{"Factor", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"X", "[", 
                  RowBox[{"w", ",", 
                   RowBox[{"{", 
                    RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"], ",", 
                    SubscriptBox["y", "3"]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                 "]"}], ",", 
                SubscriptBox["y", "2"]}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"X", "[", 
                  RowBox[{"w", ",", 
                   RowBox[{"{", 
                    RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"], ",", 
                    SubscriptBox["y", "3"]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                 "]"}], ",", 
                SubscriptBox["y", "3"]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{
               RowBox[{"X", "[", 
                RowBox[{"w", ",", 
                 RowBox[{"{", "}"}]}], "]"}], "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["y", "1"], ",", 
                  SubscriptBox["y", "2"], ",", 
                  SubscriptBox["y", "3"]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
              "2"]], "/.", 
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}]}], "]"}], "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"], ",", 
                    SubscriptBox["y", "3"]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                   "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "3"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", 
                    RowBox[{"i", "+", "1"}], ",", "3"}], "}"}]}], "]"}], 
                "\[Equal]", "0"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 SubscriptBox["y", "2"], ",", 
                 SubscriptBox["y", "3"]}], "}"}]}], "]"}], 
             "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "]"}], 
          "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"AllowedOdd", "[", 
          RowBox[{"3", ",", "max"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Grid", "[", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{"With", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"order", "=", "1"}], ",", 
               RowBox[{"z", "=", 
                RowBox[{"Round", "[", 
                 RowBox[{
                  RowBox[{"RandomComplex", "[", 
                   RowBox[{
                    RowBox[{"1", "+", "\[ImaginaryI]"}], ",", "1"}], "]"}], 
                  ",", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "10"}]]}], "]"}]}]}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"linstance", "=", 
               RowBox[{"FindlInstance", "[", 
                RowBox[{
                 RowBox[{"Join", "[", 
                  RowBox[{"w", ",", 
                   RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                "linstance", "===", "\"\<Max Iterations reached\>\""}], ",", 
                "\"\<Max Iterations reached\>\"", ",", 
                RowBox[{"Round", "[", 
                 RowBox[{
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"], ",", 
                    SubscriptBox["y", "3"]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], ",", 
                    SubscriptBox["y", "2"]}], "]"}], 
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"], ",", 
                    SubscriptBox["y", "3"]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], ",", 
                    SubscriptBox["y", "2"]}], "]"}]], ")"}], "2"], 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], ",", "z"}], "]"}], "[", 
                    "3", "]"}]}], 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], ",", "z"}], "]"}], "[", 
                    "1", "]"}]}]]}], "/.", 
                    RowBox[{
                    SubscriptBox["y", "i_"], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], ",", "z"}], "]"}], "[", 
                    "i", "]"}]}]}], "/.", 
                    RowBox[{"Normalization", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}]}], "/.", "linstance"}], "]"}], ",", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "50"}]]}], "]"}]}], "]"}]}]}], "]"}]}], 
          "\[IndentingNewLine]", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{"AllowedOdd", "[", 
            RowBox[{"3", ",", "max"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
      "w"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Grid", "[", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{"With", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"order", "=", "1"}], ",", 
               RowBox[{"z", "=", 
                RowBox[{"Round", "[", 
                 RowBox[{
                  RowBox[{"RandomComplex", "[", 
                   RowBox[{
                    RowBox[{"1", "+", "\[ImaginaryI]"}], ",", "1"}], "]"}], 
                  ",", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "10"}]]}], "]"}]}]}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"linstance", "=", 
               RowBox[{"FindlInstance", "[", 
                RowBox[{
                 RowBox[{"Join", "[", 
                  RowBox[{"w", ",", 
                   RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                "linstance", "===", "\"\<Max Iterations reached\>\""}], ",", 
                "\"\<Max Iterations reached\>\"", ",", 
                RowBox[{"Round", "[", 
                 RowBox[{
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"], ",", 
                    SubscriptBox["y", "3"]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], ",", 
                    SubscriptBox["y", "3"]}], "]"}], 
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"], ",", 
                    SubscriptBox["y", "3"]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], ",", 
                    SubscriptBox["y", "3"]}], "]"}]], ")"}], "2"], 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], ",", "z"}], "]"}], "[", 
                    "2", "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "-", "1"}], ")"}], 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], ",", "z"}], "]"}], "[", 
                    "1", "]"}]}]]}], "/.", 
                    RowBox[{
                    SubscriptBox["y", "i_"], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], ",", "z"}], "]"}], "[", 
                    "i", "]"}]}]}], "/.", 
                    RowBox[{"Normalization", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}]}], "/.", "linstance"}], "]"}], ",", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "50"}]]}], "]"}]}], "]"}]}]}], "]"}]}], 
          "\[IndentingNewLine]", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{"AllowedOdd", "[", 
            RowBox[{"3", ",", " ", "max"}], "]"}]}], "}"}]}], "]"}], "]"}], 
      ",", "w"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.84306393317496*^9, 3.843064092761531*^9}, {
  3.843064355068563*^9, 3.843064382192567*^9}, {3.843064490259308*^9, 
  3.843064497497596*^9}, {3.843066281912086*^9, 3.8430662842189627`*^9}, {
  3.8430663943938503`*^9, 3.8430663999620028`*^9}, {3.843072998643464*^9, 
  3.843073004557083*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"e1fc596e-35f2-48a3-8fe6-43556e153364"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "8", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "6"}], "}"}], "1"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "8", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "6"}], "}"}], "1"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "8", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "5"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "9"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "6"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "5", ",", "8"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7"}], "}"}], "1"},
      {
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "6"}], "}"}], "1"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{{3.843064026340905*^9, 3.8430640932970333`*^9}, 
   3.843064384223359*^9, 3.843074321477482*^9, 3.843075180672556*^9, 
   3.843080030323873*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"15fde092-d264-4f72-a810-f631b6ae9269"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Other", " ", "identities", " ", "m"}], "=", "2"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Grid", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"w", ",", 
       RowBox[{"Abs", "[", 
        RowBox[{"Factor", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"X", "[", 
                RowBox[{"w", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["y", "1"], ",", 
                  SubscriptBox["y", "2"], ",", 
                  SubscriptBox["y", "3"]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
              ",", 
              SubscriptBox["y", "3"]}], "]"}], 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"w", ",", 
               RowBox[{"{", "3", "}"}]}], "]"}], "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["y", "1"], ",", 
                SubscriptBox["y", "2"], ",", 
                SubscriptBox["y", "3"]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
           
           RowBox[{
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"w", ",", 
               RowBox[{"{", "1", "}"}]}], "]"}], "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["y", "1"], ",", 
                SubscriptBox["y", "2"], ",", 
                SubscriptBox["y", "3"]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"w", ",", 
               RowBox[{"{", "2", "}"}]}], "]"}], "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["y", "1"], ",", 
                SubscriptBox["y", "2"], ",", 
                SubscriptBox["y", "3"]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}]}]],
           "/.", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"X", "[", 
                RowBox[{"w", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["y", "1"], ",", 
                  SubscriptBox["y", "2"], ",", 
                  SubscriptBox["y", "3"]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
              "\[Equal]", "0"}], ",", 
             SubscriptBox["y", "3"]}], "]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", 
       RowBox[{"AllowedEven", "[", 
        RowBox[{"3", ",", "max"}], "]"}]}], "}"}]}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.843064562909134*^9, 3.843064637015564*^9}, {
  3.843064786161846*^9, 3.84306478651493*^9}, {3.843066406179978*^9, 
  3.843066406766029*^9}, {3.84307300839286*^9, 3.843073014079439*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"b33f41a7-11cc-44c9-ba41-4b3ef7a818ab"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "3"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "4"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "7", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "4"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "7", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "6"}], "}"}], "1"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.843074328217862*^9, 3.843075182763908*^9, 
  3.843080038025268*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"f2bfc679-bf33-47fb-a4e3-fc15942f40e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Other", " ", "identities", " ", "m"}], "=", "4"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Grid", "[", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"order", "=", "4"}], ",", 
             RowBox[{"z", "=", 
              RowBox[{"Round", "[", 
               RowBox[{
                RowBox[{"RandomComplex", "[", 
                 RowBox[{
                  RowBox[{"1", "+", "\[ImaginaryI]"}], ",", "4"}], "]"}], ",", 
                SuperscriptBox["10", 
                 RowBox[{"-", "10"}]]}], "]"}]}]}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"linstance", "=", 
             RowBox[{"FindlInstance", "[", 
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{"w", ",", 
                 RowBox[{"ConstantArray", "[", 
                  RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"linstance", "===", "\"\<Max Iterations reached\>\""}], 
              ",", "\"\<Max Iterations reached\>\"", ",", 
              RowBox[{
               RowBox[{"tab", "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "1", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "#", "]"}], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "1", "]"}]}], ")"}], 
                    FractionBox[
                    RowBox[{"-", "1"}], "2"]], 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"Times", "@@", "z"}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "#", "]"}], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "2", "]"}]}], ")"}], 
                    FractionBox[
                    RowBox[{"-", "1"}], "2"]], 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"Times", "@@", 
                    RowBox[{"(", 
                    RowBox[{"z", "-", "1"}], ")"}]}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "3", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "#", "]"}], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "3", "]"}]}], ")"}], 
                    FractionBox[
                    RowBox[{"-", "1"}], "2"]]}]}], "}"}], "/.", 
                  RowBox[{"Normalization", "[", 
                   RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                   "]"}]}], "/.", "linstance"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"Round", "[", 
                RowBox[{
                 RowBox[{"Product", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    "tab", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "+", 
                    RowBox[{
                    RowBox[{"Exp", "[", 
                    FractionBox[
                    RowBox[{"\[Pi]", " ", "\[ImaginaryI]", " ", "i"}], "2"], 
                    "]"}], 
                    RowBox[{
                    "tab", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Exp", "[", 
                    FractionBox[
                    RowBox[{"\[Pi]", " ", "\[ImaginaryI]", " ", "j"}], "2"], 
                    "]"}], 
                    RowBox[{
                    "tab", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", "3"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "50"}]]}], "]"}]}]}], "]"}]}]}], 
          "\[IndentingNewLine]", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"AllowedEven", "[", 
          RowBox[{"3", ",", "max"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
    "w"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.841739070307418*^9, 3.8417391295038424`*^9}, {
  3.841739170350395*^9, 3.841739176280045*^9}, {3.841739222802239*^9, 
  3.841739259827714*^9}, {3.8417392947617683`*^9, 3.841739365781253*^9}, {
  3.841739445111992*^9, 3.84173953441153*^9}, {3.8417395680420923`*^9, 
  3.841739620661311*^9}, {3.841739661476993*^9, 3.8417396739286137`*^9}, {
  3.8417397912081823`*^9, 3.841739903032629*^9}, {3.8417399775589113`*^9, 
  3.841739983515457*^9}, {3.8417402810860147`*^9, 3.8417402824845448`*^9}, {
  3.841740327051042*^9, 3.841740328097286*^9}, {3.841740503968433*^9, 
  3.841740504515307*^9}, {3.843063122517417*^9, 3.843063144503792*^9}, {
  3.843063939976314*^9, 3.843063940700315*^9}, {3.843066290392639*^9, 
  3.8430662908010683`*^9}, {3.843066403632003*^9, 3.8430664042248363`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"eccecd07-9194-42ee-bd8f-9d55236f512f"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "3"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "4"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "6"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "5"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "7"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "6"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "8"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "7"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "9"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "8"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "5"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "5"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "7"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "6"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "8"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "7"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "9"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "7", ",", "8"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "5"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "7"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "4"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "6"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "8"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "5"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "7"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "9"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "6"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "8"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "7", ",", "7"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "5"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "7"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "9"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "8"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "7"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "5"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "7"}], "}"}], "0"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "6"}], "}"}], "0"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.843080356073463*^9, 3.8430808552835493`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"6855a474-9592-4f11-ab41-2d320355ec1c"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.843063216160968*^9, 3.843063440240209*^9}, {
  3.8430635213910017`*^9, 3.843063530180235*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"7b15c67a-5c96-4660-a57e-a2a6f04a28d2"]
}, Closed]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{316, Automatic}, {Automatic, 50}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 265, 6, 98, "Title",ExpressionUUID->"4c99eccb-d186-4685-bbe5-a6c58ebca59c"],
Cell[848, 30, 944, 24, 94, "Input",ExpressionUUID->"468ea1cb-09b8-4df1-8d1d-2dc5ec0896f5"],
Cell[CellGroupData[{
Cell[1817, 58, 160, 3, 67, "Section",ExpressionUUID->"1b38164c-65ea-4e7f-af55-b70a24abd29e"],
Cell[1980, 63, 5249, 144, 186, "Input",ExpressionUUID->"f2f0224e-49d5-4b45-aac2-489f548c3452",
 InitializationCell->True],
Cell[7232, 209, 2983, 79, 112, "Input",ExpressionUUID->"8d41442b-22cf-41e1-82c6-05b2b03259ca",
 InitializationCell->True],
Cell[10218, 290, 5318, 145, 208, "Input",ExpressionUUID->"c5798f78-5d55-4262-b2cb-8da77e033e3d",
 InitializationCell->True],
Cell[15539, 437, 11653, 281, 579, "Input",ExpressionUUID->"dbbd0b1b-8ba0-4995-a920-61269c23ae62",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[27229, 723, 168, 3, 53, "Section",ExpressionUUID->"910a3e3c-f775-4eeb-93b0-eab488f7f207"],
Cell[27400, 728, 5948, 159, 357, "Input",ExpressionUUID->"6b914f6f-ed92-4475-8c90-6f456a7a201e",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[33385, 892, 155, 3, 53, "Section",ExpressionUUID->"8b9f81a9-de36-460f-a248-0e1c0027b78d"],
Cell[33543, 897, 4225, 110, 173, "Input",ExpressionUUID->"129d8c12-a8f3-4607-b595-3ceadcd532c5",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[37805, 1012, 215, 4, 53, "Section",ExpressionUUID->"3e756683-6ba1-49bf-babf-776c5cb4e9f4"],
Cell[38023, 1018, 853, 19, 52, "Input",ExpressionUUID->"03e28a7e-8ee1-468d-a7a5-02961cf2d451"],
Cell[CellGroupData[{
Cell[38901, 1041, 5136, 125, 146, "Input",ExpressionUUID->"059b6c27-26aa-471f-8324-b0e88b95684b"],
Cell[44040, 1168, 17363, 580, 861, "Output",ExpressionUUID->"babeef15-6f0d-4965-a3f4-355631d8f32f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61440, 1753, 8678, 202, 263, "Input",ExpressionUUID->"8be27e17-03e1-4afa-858e-13b1713eb135"],
Cell[70121, 1957, 24660, 834, 861, "Output",ExpressionUUID->"39703f4d-342c-4d98-b5a0-405bedf32bb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94818, 2796, 12659, 290, 396, "Input",ExpressionUUID->"3d5198de-ff9d-46bb-8b87-c631a81a3f63"],
Cell[107480, 3088, 12651, 429, 861, "Output",ExpressionUUID->"7d954a04-a81b-4925-8ca5-1840b521b865"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120168, 3522, 20521, 467, 707, "Input",ExpressionUUID->"8f48725d-55c3-45a1-914a-11b899c14dd8"],
Cell[140692, 3991, 4039, 149, 861, "Output",ExpressionUUID->"e18d98ee-fe8b-42a5-8a0a-c436de8fc88a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144768, 4145, 14683, 348, 607, "Input",ExpressionUUID->"bdaa261c-6fb3-49bb-a436-5671ebd0ca50"],
Cell[159454, 4495, 10718, 362, 573, "Output",ExpressionUUID->"b82d6a1f-1697-4073-8391-a5a1da5f9ddf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170209, 4862, 16061, 389, 571, "Input",ExpressionUUID->"e1fc596e-35f2-48a3-8fe6-43556e153364"],
Cell[186273, 5253, 11705, 408, 789, "Output",ExpressionUUID->"15fde092-d264-4f72-a810-f631b6ae9269"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198015, 5666, 4276, 110, 185, "Input",ExpressionUUID->"b33f41a7-11cc-44c9-ba41-4b3ef7a818ab"],
Cell[202294, 5778, 4037, 149, 861, "Output",ExpressionUUID->"f2bfc679-bf33-47fb-a4e3-fc15942f40e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206368, 5932, 9616, 220, 321, "Input",ExpressionUUID->"eccecd07-9194-42ee-bd8f-9d55236f512f"],
Cell[215987, 6154, 4086, 150, 861, "Output",ExpressionUUID->"6855a474-9592-4f11-ab41-2d320355ec1c"]
}, Open  ]],
Cell[220088, 6307, 241, 3, 52, "Input",ExpressionUUID->"7b15c67a-5c96-4660-a57e-a2a6f04a28d2"]
}, Closed]]
}, Open  ]]
}
]
*)


